On rigidity of unit-bar frameworks

We show the existence of infinitesimally rigid bipartite unit-bar frameworks in $\mathbb{R}^d$. We also construct unit-bar frameworks with girth up to 12 that are infinitesimally rigid in the plane. This answers problems proposed by Maehara.

==> anc/frameworkfinder.py <==
from collections import deque
from numpy.random import permutation
import random
from numpy.linalg import matrix_rank

#Input n the size, m the square of bar length, g the girth

n = int(input('Dimension of Grid (n): '))
m = int(input('Square length of bars (m): '))
g = int(input('Girth of Framework (g): '))
num_trials = int(input('Number of Trials: '))
use_python_rank ='y'
#for large frameworks, we use function 'svds' in matlab
if num_trials ==1:
    use_python_rank = input('Use python rank? (y/n): ')
    
#determine g-1 and g-2
g1 = g//2 -1
g2 = g1-1

#Step 1: Determine all bar directions
D = [[],[]]
for a in range(0,m+1):
    for b in range(a,m+1):
        if a**2+b**2 == m:
            if a==b:
                D[0].append(a)
                D[1].append(a)
                D[0].append(-a)
                D[1].append(a)
            elif a==0:
                D[0].append(b)
                D[1].append(0)
                D[0].append(0)
                D[1].append(b)
            else:
                D[0].append(b)
                D[1].append(a)
                D[0].append(a)
                D[1].append(b)
                D[0].append(-a)
                D[1].append(b)
                D[0].append(-b)
                D[1].append(a)
num_directions = len(D[0])

def makeframework():
    F = {}
    checked = {}
    #Step 2: Add joints to framework as keys to a dictionary
    #Values of the dictionary are neighbours (empty)
    for v in range(0,n**2):
        F[v] = []
        checked[v] = []
        for d in range(num_directions):
            checked[v].append(d)
    #Step 3 get a permutation of the joints
    order = permutation(n**2)
    rounds = 0
    #The below loop is Step 5
    while rounds < num_directions:
        #Step 4
        for v1 in order:
            #Get coordinates of joint
            y1 = v1//n
            x1 = v1 - n*y1
            #Step 4.i
            t = random.choice(checked[v1])
            x2 = x1 + D[0][t]
            y2 = y1 + D[1][t]
            if x2 <= n-1 and x2 >= 0 and y2 <= n-1 and y2 >= 0:
                v2 = x2 + y2*n
                #Step 4.ii
                N_v1 = neighbourhood(v1,g1,F)
                N_v2 = neighbourhood(v2,g2,F)
                #Step 4.iii
                if set(N_v1).isdisjoint(N_v2):
                    F[v1].append(v2)
                    F[v2].append(v1)
            #Step 4.iv
            checked[v1].remove(t)
        rounds += 1

    #Step 6
    [minjoint,mindegree] = getmindegree(F)
    while mindegree <3:
        for v in F:
            if minjoint in F[v]:
                F[v].remove(minjoint)
        del F[minjoint]
        [minjoint,mindegree] = getmindegree(F)

    return F

#This is the function used in Step 6
def getmindegree(frame):
    minjoint = -1
    mindegree = 3
    for v in frame:
        deg = len(frame[v])
        if deg< mindegree:
            mindegree = deg
            minjoint = v

    return [minjoint,mindegree]
        
#This is the function used in Step 4.ii 
def neighbourhood(initial,distance,frame):
    queue = deque([initial])
    depth = {initial:0}
    visited = [initial]
    explored = []

    while queue:
        current = queue.popleft()
        explored.append(current)
        
        if depth[current]<distance:
            for neighbour in frame[current]:
                if neighbour not in visited:
                    queue.append(neighbour)
                    visited.append(neighbour)
                    depth[neighbour]=depth[current]+1

    return explored

#matrix creates a matrix out of the framework
#python can compute the rank of it
def matrix(frame,num_vert,num_edges):
    R = []
    for r in range(num_edges):
        R.append([])
        for c in range(2*n**2):
            R[r].append(0)
    currentrow = 0
    for v1 in frame:
        for v2 in frame[v1]:
            if v1<v2:
                
                v1y = v1//n
                v1x = v1-v1y*n
                v2y = v2//n
                v2x = v2-v2y*n
                
                R[currentrow][v1*2] = v1x-v2x
                R[currentrow][v1*2+1] = v1y-v2y
                R[currentrow][v2*2] = v2x-v1x
                R[currentrow][v2*2+1] = v2y-v1y
                currentrow+=1
    return R

#'sparsematrix' writes rigidity matrix data to a file
#we used this output in matlab
def sparsematrix(frame):
    places = {}
    count = 1
    for v in frame:
        places[v] = count
        count +=1

    sparse_file = open('sparsematrix.txt','w')
    for v1 in frame:
        for v2 in frame[v1]:
            if v1<v2:
                v1y = v1//n
                v1x = v1 - v1y*n
                v2y = v2//n
                v2x = v2 - v2y*n
                c1 = 2*places[v1]-1
                c2 = 2*places[v2]-1
                sparse_file.write(str(c1)+','+str(c2)+','+str(v1x-v2x)+','
                +str(v1y-v2y)+','+str(v2x-v1x)+','+str(v2y-v1y)+'\n')
    sparse_file.close()

#'saveframe' 
def saveframe(frame):
    frame_file = open('framefile.txt','w')
    
    for v1 in frame:
        for v2 in frame[v1]:
            if v1<v2:
                frame_file.write(str(v1)+','+str(v2)+'\n')
    frame_file.close()

num_found = 0
def dotrials():
    smallest_size = n**2
    smallest_edges = 0
    smallest_frame = {}
    

    for trial in range(num_trials):
        aframe = makeframework()
        num_vert = len(aframe)
        num_edges = 0
        for v in aframe:
            num_edges += len(aframe[v])
        num_edges = num_edges//2
        if num_edges >= 2*num_vert-3:
            amatrix = matrix(aframe,num_vert,num_edges)
            rank = matrix_rank(amatrix)
            if 2*num_vert -3 == rank:
                num_found+=1
                if num_vert<smallest_size:
                    smallest_size = num_vert
                    smallest_edges = num_edges
                    smallest_frame = aframe
                
    return [smallest_frame,smallest_size,smallest_edges]
    
def main():
    if use_python_rank == 'y':
        [frame,size,edges] = dotrials()
        if num_found == 0:
            print('No rigid frameworks found')
        else:
            print('The smallest rigid framework found has', size , 'joints')
            print('and', edges, 'edges')

    else:
        frame = makeframework()
        size = len(frame)
        edges = 0
        for v in frame:
            edges += len(frame[v])
        edges = edges//2
        print('The framework found has',size,'joints')
        print('and',edges,'edges')
    if num_found >0:       
        print('Saving sparse matrix to file...')
        sparsematrix(frame)
        print('Completed')
        print('Saving framework to file...')
        saveframe(frame)
        print('Completed')

main()


==> anc/threedimknight.py <==
#This program determines if a leaper graph in
#three dimensions is rigid.
#L,M,N are the dimensions of the lattice
#a,b are the dimensions of the leaps

from numpy.linalg import matrix_rank

#Specify parameters

L=3
M=3
N=5
a=1
b=2

#Construct matrix of zeros with dimensions of rigidity matrix

numvert = L*M*N
numedges = (N*(2*(L-a)*(M-b)+2*(L-b)*(M-a))+L*(2*(M-a)*(N-b)
            +2*(M-b)*(N-a))+M*(2*(N-a)*(L-b)+2*(N-b)*(L-a)))

matrix = []

for r in range(numedges):
    matrix.append([])
    for c in range(3*N**3):
        matrix[r].append(0)

#Create a list of the possible edge directions
edges = []
for twoplace in range(0,3):
    for oneplace in range(0,3):
        if twoplace != oneplace:
            edge = []
            for i in range(3):
                edge.append(0)
            edge[twoplace] = b
            edge[oneplace] = a
            edges.append(edge)

            edge = []
            for i in range(3):
                edge.append(0)
            edge[twoplace] = -b
            edge[oneplace] = a
            edges.append(edge)

#This function determines if a coordinate is
#inside the lattice

def inrange(coor):
    good = 0

    if coor[0] not in list(range(L)):
        good +=1
    if coor[1] not in list(range(M)):
        good +=1
    if coor[2] not in list(range(N)):
        good +=1

    return good

#Place all edges into the matrix,
#entry is position of current row to be added
entry = 0

for y in range(0,N):
    for x in range(0,M):
        for w in range(0,L):
            for e in edges:
                w2 = w + e[0]
                x2 = x + e[1]
                y2 = y + e[2]
                #If edge is in lattice, then add to matrix
                if inrange([w2,x2,y2])== 0:
                
                    cw = (M*L*y+L*x+w)*3
                    cw2 = (M*L*y2+L*x2+w2)*3

                    matrix[entry][cw] = (-1)*e[0]
                    matrix[entry][cw+1] = (-1)*e[1]
                    matrix[entry][cw+2] = (-1)*e[2]
     
                    matrix[entry][cw2] = e[0]
                    matrix[entry][cw2+1] = e[1]
                    matrix[entry][cw2+2] = e[2]      
                    entry+=1

print('Required rank for rigidity:')
print(3*L*M*N-6)
print('Rank of rigidity matrix:')
print(matrix_rank(matrix))

